REACCEPT: Automated Co-evolution of Production and Test Code Based on Dynamic Validation and Large Language Models

Synchronizing production and test code, known as PT co-evolution, is critical for software quality in the software development lifecycle. Existing methods for automatic PT co-evolution either utilize predefined heuristic rules or rely on simple application of machine learning techniques. Due to the limitations of underlying techniques, existing methods either only partially automate PT co-evolution (e.g., only automate obsolete test code identification) or result in low accuracy. In this paper, we propose REACCEPT, a novel approach that leverages large language models and dynamic validation to fully automate PT co-evolution (i.e., capable of both identifying and updating obsolete test cases). REACCEPT relies on experience-based prompt template generation, dynamic validation, and retrieval-augmented generation techniques to accomplish automated PT co-evolution. To evaluate REACCEPT's effectiveness, we extensive experiments with a dataset of 537 Java projects and compared REACCEPT's performance with several state-of-the-art methods. Results show that REACCEPT achieved an update accuracy of 60.16% on correctly identified obsolete test code, surpassing the state-of-the-art technique CEPROT by 90%. This confirms that REACCEPT can effectively assist developers in maintaining test code, improving overall software quality and reducing maintenance effort.

==> code/data_set_pie.py <==
import matplotlib.pyplot as plt
import numpy as np

def main() :
  fig, ax = plt.subplots()

  size = 0.3
  vals = np.array([[4676, 16496], [520, 1771]])
  
  cmap = plt.colormaps["tab10"]
  outer_colors_id = [0, 1]
  outer_colors = cmap(outer_colors_id)
  inner_colors_id = [2, 3, 2, 3]
  inner_colors = cmap(inner_colors_id)  
  print(outer_colors_id)
  print(inner_colors_id)
  labels_inner = ["Pos.", "Neg.", "Pos.", "Neg."]
  labels_outer = ["Train Set", "Test Set"]

  # outer slices
  ax.pie(vals.sum(axis=1), radius=1, colors=outer_colors,
       wedgeprops=dict(width=size, edgecolor='w'), labels=labels_outer)

  # inner slices
  ax.pie(vals.flatten(), radius=1-size, colors=inner_colors,
       wedgeprops=dict(width=size, edgecolor='w'), labels=labels_inner, labeldistance=0.7)
  
  ax.set(aspect="equal", title='Pie plot with `ax.pie`')
  fig.savefig("data_set_details.pdf")

if __name__ == '__main__':
  main()

==> code/effectiveness.py <==
#!/usr/bin/env python3

import numpy as np

import matplotlib
matplotlib.use('Agg')

import matplotlib.pyplot as plt


def main():
    benchmark = ["Accuracy", "CodeBLEU"]
    # SITAR = [0, 0]
    # CHOSEN = [0, 0]
    KNN = [8.51, 37.63]
    NMT = [19.83, 32.35]
    CEPROT = [31.62, 63.11]
    ReAccept = [60.16, 82.03]
    # #order: "fib","fft","health","nqueens","sort","strassen","uts","botsalgn","botsspar"
    # order = [5, 4, 1, 6, 0, 2, 3, 8, 7]
    # benchmark_ordered = [benchmark[i] for i in order]
    # base_ordered = [base[i] for i in order]
    # tsan_ordered = [tsan[i] for i in order]
    # tsan_old_ordered = [tsan_old[i] for i in order]
    # dpst_ordered = [dpst[i] for i in order]

    width = 0.1
    space = 1
    #groups = [base, tsan, tsan_old, dpst]
    groups = [KNN, NMT, CEPROT, ReAccept]
    desc = ['KNN', "NMT", "CEPROT", "ReAccept"]
    xticks = benchmark
    index = np.arange(len(xticks)) * width * (len(groups) + space)
    plt.clf()
    fig, ax = plt.subplots()
    fig.set_figheight(6.8)
    bars=[]
    for i, s in enumerate(groups):
        print(index + i * width)
        bar = ax.bar(index + i * width, s, width=width)
        for x,y in zip(index + i * width, s):
           label = "{:.1f}".format(y)
           ax.annotate(label, (x,y), textcoords="offset points", xytext=(0,5), ha='center', fontsize=8)
        bars.append(bar)
    ax.set_xticks(index + (width * (len(groups) - 1)) / 2)
    print(index)
    print(index + (width * len(groups) / 2))
    ax.set_xticklabels(xticks, rotation = 30)
    ax.set_xlabel("Metrics")
    ax.set_ylabel("Arithmetic Average of Effectiveness (%)")
    # ax.set_yscale('log')
    ax.set_ylim([0, 100])
    ax.legend(bars, desc, loc='upper center', bbox_to_anchor=(0.5, 0.98), ncol=2, fancybox=True, shadow=False)
    fig.savefig("effectiveness.pdf")
if __name__== "__main__":
    main()

